A Measure of the System Dependence of Automated Metrics

Automated metrics for Machine Translation have made significant progress, with the goal of replacing expensive and time-consuming human evaluations. These metrics are typically assessed by their correlation with human judgments, which captures the monotonic relationship between human and metric scores. However, we argue that it is equally important to ensure that metrics treat all systems fairly and consistently. In this paper, we introduce a method to evaluate this aspect.

==> code/isotonic_for_publication.py <==

from typing import Self, Tuple

import numpy as np
from numpy.random import Generator, default_rng

from sklearn.isotonic import IsotonicRegression


class BootstrapIsotonic:

    def __init__(
        self,
        n_bootstrap: int = 200,
        rng: int | Generator = 0xdeadbeef,
    ):
        self.n_bootstrap = n_bootstrap
        self.rng = default_rng(rng)
        self.models = []

    def fit(
        self,
        human_ratings: np.ndarray[float],  # 1d array of human ratings
        metric_ratings: np.ndarray[float], # 1d array of matching metric ratings
    ) -> Self:
        # fit a model of f_k or f_G, i.e. the conditional expectation of human ratings given metric ratings
        # to get model a system-level function f_k, use only human_ratings for that given system k
        # to model the global function f_G, use data from all systems

        assert len(human_ratings) == len(metric_ratings)
        n_samples = len(human_ratings)

        for _ in range(self.n_bootstrap):
            bootstrap_indices = self.rng.choice(
                np.arange(n_samples),
                n_samples,
                replace=True
            )
            isotonic_model = IsotonicRegression(
                y_min=None,  # MQM scores range from large negative to 0
                y_max=0.,
                increasing=True,  # metric has positive correlation
                out_of_bounds='nan',  # don't extrapolate
            )
            isotonic_model.fit(
                X=metric_ratings[bootstrap_indices],
                y=human_ratings[bootstrap_indices],
            )
            self.models.append(isotonic_model)

        return self

    def _predict_bootstrap(
        self,
        m: np.ndarray[float]  # 1d array of metric ratings
    ) -> np.ndarray[float]:
        # helper function getting predictions from each model, returns 2d array of size [n_bootstrap, len(m)]
        result = np.zeros((self.n_bootstrap, len(m)), dtype=float)
        for bix, model in enumerate(self.models):
            result[bix, :] = model.predict(m)
        return result

    def conditional_expectation(
        self,
        metric_ratings: np.ndarray[float],  # 1d array of metric ratings
    ) -> np.ndarray[float]:
        # this computes the function f_k or f_G (depending on what data we fitted on)
        bootstrap_predictions = self._predict_bootstrap(metric_ratings)
        return np.nanmean(bootstrap_predictions, axis=0)

    def confidence(
        self,
        metric_ratings: np.ndarray[float],  # 1d array of metric ratings
    ) -> Tuple[np.ndarray[float], np.ndarray[float]]:
        # this computes the confidence bounds around f_k or f_G in Figure 1
        bootstrap_predictions = self._predict_bootstrap(metric_ratings)
        lower = np.nanpercentile(bootstrap_predictions, 2.5, axis=0)
        upper = np.nanpercentile(bootstrap_predictions, 97.5, axis=0)
        return lower, upper

    def remapped_expectation(
        self,
        metric_ratings: np.ndarray[float], # 1d array of metric ratings
    ) -> float:
        # used to compute remapped system scores in Table 1.
        expected_human_ratings = self.conditional_expectation(metric_ratings)
        return np.nanmean(expected_human_ratings)

